Large scale characterization and calibration strategy of a SiPM-based camera for gamma-ray astronomy

The SST-1M is a 4-m diameter mirror Davies-Cotton gamma-ray telescope. It has been designed to cover the energy range above 500 GeV and to be part of an array of telescopes separated by 150-200 m. Its innovative camera is featuring large area hexagonal silicon photo-multipliers as photon detectors and a fully digital trigger and readout system. Here, the strategy and the methods for its calibration are presented, together with the obtained results. In particular, the off and on-site calibration strategies are demonstrated on the first camera prototype. The performances of the camera in terms of charge and time resolution are described.

==> compile.sh <==
NAME='paper'
pdflatex $NAME.tex
bibtex $NAME.aux
pdflatex $NAME.tex
pdflatex $NAME.tex

rm $NAME.toc $NAME.bbl $NAME.aux $NAME.blg
evince $NAME.pdf

